Statistical Mechanics of Household Income and Wealth: Derivation from Firm Dynamics via Maximum Entropy and Mixture Aggregation

The distribution of income and wealth in developed economies exhibits a robust two-class structure: an exponential (Boltzmann--Gibbs) bulk covering $\sim\!97\%$ of the population, and a power-law (Pareto) tail in the upper $\sim\!3\%$. We derive this structure from first principles via an explicit mechanistic chain: Gibrat's law for firm growth implies a Zipf firm-size distribution; maximum entropy applied to within-firm wages, combined with mixture aggregation across firms, yields a Boltzmann--Gibbs income distribution with temperature $T_y$ for employees; additive-noise wealth dynamics with a reflecting wall at zero produce a Boltzmann--Gibbs employee wealth distribution with temperature $T_w$. For firm owners, multiplicative capital returns produce a Pareto wealth tail with exponent $\alpha_w = 1/\theta$, where $\theta$ encodes how total returns scale with firm size. The empirical value $\alpha_w \approx 1.30$ \cite{Yakovenko2009} is reproduced with no tuned parameters from the observed firm value scaling $V = V_0(s/s_0)^{0.77}$~\cite{Axtell2001}, and simultaneously yields the first quantitative estimate of the returns-per-employee size exponent: $\zeta = \theta - 1 \approx -0.23$. For empirical values $\nu \approx 0.3$, $c \approx 0.81$, $k \approx 0.15$ (BEA long-run savings rate $\approx 5\%$), the model gives $T_w/T_y \approx 1.7\,\text{yr}$, i.e.\ lower-class households hold roughly 1--2 years of income as wealth, with the precise ratio depending on savings and tax rates and testable cross-country. As a parameter-free empirical test, firms near zero profit have a cash martingale whose first-passage time gives establishment exit rate $\sim t^{-1/2}$; convolving with the Zipf firm-size distribution yields firm-level exit rate $\sim t^{-1/2}\!\log t$, with apparent exponent $b = 0.295 \pm 0.03$, confirmed against BDS firm-age data with no free parameters.

==> anc/README.md <==
# Ancillary Files — Statistical Mechanics of Household Income and Wealth

R. T. Nachtrieb, MIT Sloan School of Management  
arXiv submission, April 2026

---

## Contents

| File | Description |
|------|-------------|
| `WP_SM.pdf` | Supplemental Material (full derivations, stability analysis, empirical details) |
| `fig_zipf.pdf` | Fig. SM-1: Zipf firm-size distribution from BDS data |
| `fig_rate5.pdf` | Fig. SM-2: Employment flow rates vs. firm size |
| `fig_firm_survival_convolution.pdf` | Fig. SM-9: Firm survival curves for varying Pareto α, vs. BDS data |
| `bds_zipf.py` | Generates `fig_zipf.pdf` |
| `bds_rates.py` | Generates `fig_rate5.pdf` |
| `gfig_fred_pop_labor.py` | Generates `gfig_fred_pop_labor.pdf` — US population and labor force growth rates |
| `fokker_planck_main.py` | Generates `gfig_fp_evolution.pdf` — Fokker–Planck time evolution to Zipf stationary state |
| `fig_yakovenko_stability.py` | Generates `fig_yakovenko_stability.pdf` — Schrödinger effective potential V_eff(r) with and without radiation drain |
| `fig_firm_survival_convolution.py` | Generates `fig_firm_survival_convolution.pdf` |
| `sm_fig21_pareto_owners.py` | Generates `sm_fig21_pareto_owners.pdf` — Pareto owner wealth for three θ values |
| `sm_fig31_gibrat_zipf.py` | Generates `sm_fig31_gibrat_zipf.pdf` — Gibrat diffusion converging to Zipf stationary distribution |
| `beta_compustat.py` | Generates `fig_beta_compustat.pdf` — θ time series from Compustat (see note below) |
| `fig1_rhs_v3.py` | Generates `fig1_rhs_v3.pdf` — article Fig. 1 right panel (income/wealth survival functions) |
| `demo5_composite_v5.py` | Generates the full composite income/wealth/firm-size distribution demo |

---

## Data Sources

All public data required to reproduce the figures is freely available:

### US Census Bureau — Business Dynamics Statistics (BDS)
Used by: `bds_zipf.py`, `bds_rates.py`, `fig_firm_survival_convolution.py`  
URL: https://data.census.gov/table/BDSTIMESERIES.BDSESIZE?g=010XX00US&codeset=naics~00  
Download the establishment-size time series table (NAICS 00, all sectors).  
For `fig_firm_survival_convolution.py`, also download the firm-age (FAGE) series:  
URL: https://api.census.gov/data/timeseries/bds/firms?get=FAGE,FAGE_LABEL,EMPSZFI,EMPSZFI_LABEL,ESTAB,EMP,ESTABS_EXIT,ESTABS_EXIT_RATE&for=us:*  
Save as `bds_FAGE.json`. No API key required.

### FRED — Federal Reserve Economic Data
Used by: `gfig_fred_pop_labor.py`  
Series: `B230RC0A052NBEA` (US population), `CLF16OV` (civilian labor force)  
URL: https://fred.stlouisfed.org  
Free API key: https://fredaccount.stlouisfed.org/apikey  
Set environment variable `FRED_API_KEY` before running the script.

### Compustat Fundamentals Annual
Used by: `beta_compustat.py` (generates `fig_beta_compustat.pdf`)  
**Note:** Compustat is a proprietary dataset (S&P Global) and cannot be
redistributed. Access is available via institutional subscription (Wharton
Research Data Services, Bloomberg Terminal, or similar).  
The script expects a CSV with columns: `gvkey`, `fyear`, `emp`, `mkvalt`,
`csho`, `prcc_f`, `dltt`, `dlc`, `che`, `at`, `ceq`, `revt`, `ebitda`, `ni`.  
Filter to: `curcd == 'USD'`, `indfmt == 'INDL'`, positive `emp`.

---

## Requirements

All Python scripts require:
```
numpy >= 1.24
matplotlib >= 3.7
scipy >= 1.10
pandas >= 2.0        # beta_compustat.py only
fredapi >= 0.5       # gfig_fred_pop_labor.py only
```

Install with: `pip install numpy matplotlib scipy pandas fredapi`

Scripts are self-contained and write PDF output to the working directory.


==> anc/bds_rates.py <==
"""
bds_rates.py — Employment flow rates vs firm size (fig_rate5)
=============================================================
Python replacement for R script firm_data_rn02.R, fig_rate5 output.
Uses pre-computed rate columns from BDS data where available,
and parses job count columns for expansion/contraction rates.

Key result: expansion + contraction rates flat at ~10%/yr (Gibrat).
Birth/exit rates fall as ~s^{-alpha} with alpha~1/3.

Data: BDSTIMESERIES_BDSESIZE-2026-01-24T195620.xlsx (US Census BDS, Jan 2026)
"""
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from scipy.stats import linregress

DATAFILE = '/mnt/user-data/uploads/BDSTIMESERIES_BDSESIZE-2026-01-24T195620.xlsx'

BINS = [
    'Establishments with 1 to 4 employees',
    'Establishments with 5 to 9 employees',
    'Establishments with 10 to 19 employees',
    'Establishments with 20 to 99 employees',
    'Establishments with 100 to 499 employees',
    'Establishments with 500 to 999 employees',
    'Establishments with 1,000 employees or more',
]

df = pd.read_excel(DATAFILE, sheet_name='Data')
mask = (
    (df['Geographic Area Name'] == 'United States') &
    (df['2017 NAICS Code'].astype(str) == '00') &
    (df['Meaning of Establishments located in Metropolitan or Micropolitan Statistical Area indicator'] == 'Total') &
    (df['Meaning of Employment size of establishments code'].isin(BINS))
)
df_us = df[mask].copy()

# Parse string columns that need it
def parse_num(col):
    return pd.to_numeric(col.astype(str).str.replace(',','').str.replace('−','-'), errors='coerce')

# Job count columns for expand/contract rates
df_us['n_expand']   = parse_num(df_us['Number of jobs created from expanding establishments during the last 12 months'])
df_us['n_contract'] = parse_num(df_us['Number of jobs lost from contracting establishments during the last 12 months'])
df_us['empl_expand_rate']   = df_us['n_expand']   / df_us['Number of Employees numeric'] * 100
df_us['empl_contract_rate'] = df_us['n_contract'] / df_us['Number of Employees numeric'] * 100

# Use pre-computed rate columns (already in %)
rate_col_map = {
    'estb_birth':  'Rate of establishments born during the last 12 months',
    'estb_exit':   'Rate of establishments exited during the last 12 months',
    'empl_birth':  'Rate of jobs created from opening establishments during the last 12 months',
    'empl_exit':   'Rate of jobs lost from closing establishments during the last 12 months',
}
for key, col in rate_col_map.items():
    df_us[key] = pd.to_numeric(df_us[col], errors='coerce')

# Mean establishment size
df_us['s_mean'] = df_us['Number of Employees numeric'] / df_us['Number of firms numeric']

rate_keys = ['s_mean','estb_birth','estb_exit',
             'empl_birth','empl_exit','empl_expand_rate','empl_contract_rate']

df_avg = df_us.groupby('Meaning of Employment size of establishments code')[rate_keys].agg(
    ['mean','std']).reset_index()
df_avg.columns = ['cat'] + [f"{c}_{s}" for c in rate_keys for s in ['mean','std']]

size_order = {b: i for i, b in enumerate(BINS)}
df_avg['order'] = df_avg['cat'].map(size_order)
df_avg = df_avg.sort_values('order')

x = df_avg['s_mean_mean'].values

print("Mean rates by size category (%, yr^-1):")
print(f"{'Category':50s}  {'s_mean':>7}  {'eb':>6}  {'ee':>6}  {'mb':>6}  {'me':>6}  {'mx':>6}  {'mc':>6}")
for _, row in df_avg.iterrows():
    print(f"{row['cat']:50s}  {row['s_mean_mean']:7.1f}  "
          f"{row['estb_birth_mean']:6.2f}  {row['estb_exit_mean']:6.2f}  "
          f"{row['empl_birth_mean']:6.2f}  {row['empl_exit_mean']:6.2f}  "
          f"{row['empl_expand_rate_mean']:6.2f}  {row['empl_contract_rate_mean']:6.2f}")

# Slope fits
for label, key in [('estb birth', 'estb_birth'), ('empl expand', 'empl_expand_rate')]:
    y = df_avg[f'{key}_mean'].values
    sl, ic, r, _, _ = linregress(np.log(x), np.log(y))
    print(f"\n{label}: slope={sl:.3f}, R²={r**2:.3f}")

# Convert % to fraction for plot
scale = 1/100

rates_plot = {
    'estb birth':    ('estb_birth',         '#e41a1c', 'o', '--'),
    'estb exit':     ('estb_exit',          '#e41a1c', 's', '--'),
    'empl birth':    ('empl_birth',         '#377eb8', 'o', '-'),
    'empl exit':     ('empl_exit',          '#377eb8', 's', '-'),
    'empl expand':   ('empl_expand_rate',   '#4daf4a', '^', '-'),
    'empl contract': ('empl_contract_rate', '#4daf4a', 'v', '-'),
    # open markers set below
}

# Power-law reference for birth/exit rates
sl_b, ic_b, _, _, _ = linregress(np.log(x), np.log(df_avg['estb_birth_mean'].values*scale))
x_ref = np.logspace(0, 3.8, 100)
y_ref = np.exp(ic_b) * x_ref**sl_b

fig, ax = plt.subplots(figsize=(7.5, 4.5))

for label, (key, col, mk, ls) in rates_plot.items():
    m = df_avg[f'{key}_mean'].values * scale
    s = df_avg[f'{key}_std'].values  * scale
    mfc = 'none' if label in ('empl expand', 'empl contract') else col
    ax.errorbar(x, m, yerr=s, fmt=mk, color=col, markersize=6,
                capsize=2.5, lw=1.2, ls=ls, label=label,
                markerfacecolor=mfc, markeredgewidth=1.5)

ax.loglog(x_ref, y_ref, 'k--', lw=1.0, alpha=0.55,
          label=f'birth/exit: $\\propto s^{{{sl_b:.2f}}}$')

ax.set_xlabel(r'mean establishment size $\langle s \rangle$ (employees)', fontsize=11)
ax.set_ylabel(r'rate (yr$^{-1}$)', fontsize=11)
ax.set_xlim(1, 5e3)
ax.set_ylim(0.003, 0.4)
ax.legend(fontsize=8.5, loc='lower left', ncol=2)
ax.text(0.97, 0.97,
        'Expand + contract rates flat\n($\\approx 10\\%$\\,yr$^{-1}$, Gibrat)',
        transform=ax.transAxes, fontsize=8, color='#4daf4a',
        ha='right', va='top')
fig.tight_layout()
fig.savefig('/home/claude/fig_rate5.pdf', bbox_inches='tight', dpi=200)
fig.savefig('/home/claude/fig_rate5.png', bbox_inches='tight', dpi=150)
print("\nSaved fig_rate5")


==> anc/bds_zipf.py <==
"""
bds_zipf.py — Zipf firm size distribution from US Census BDS data
==================================================================
Generates fig_zipf.pdf for SM §1.1.2.
Data: BDSTIMESERIES_BDSESIZE-2026-01-24T195620.xlsx (downloaded Jan 2026)
Source: https://data.census.gov (US Census Bureau Business Dynamics Statistics)
"""
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from scipy.stats import linregress

def zipf_mean(s_lo, s_hi):
    """Conditional mean of p(s)~s^{-2} on [s_lo, s_hi]."""
    return np.log(s_hi / s_lo) / (1/s_lo - 1/s_hi)

DATAFILE = 'BDSTIMESERIES_BDSESIZE-2026-01-24T195620.xlsx'

bins_6 = [
    ('Establishments with 1 to 4 employees',           1,    4),
    ('Establishments with 5 to 9 employees',           5,    9),
    ('Establishments with 10 to 19 employees',        10,   19),
    ('Establishments with 20 to 99 employees',        20,   99),
    ('Establishments with 100 to 499 employees',     100,  499),
    ('Establishments with 500 to 999 employees',     500,  999),
]
bin_top = ('Establishments with 1,000 employees or more', 1000, 1_200_000)
all_bins = bins_6 + [bin_top]

df = pd.read_excel(DATAFILE, sheet_name='Data')
mask = (
    (df['Geographic Area Name'] == 'United States') &
    (df['2017 NAICS Code'].astype(str) == '00') &
    (df['Meaning of Establishments located in Metropolitan or Micropolitan Statistical Area indicator'] == 'Total') &
    (~df['Meaning of Employment size of establishments code'].isin([
        'All establishments','Establishments with 1 to 19 employees',
        'Establishments with 20 to 499 employees','Establishments with 500 employees or more'
    ]))
)
df_us = df[mask].copy()

rows = []
for name, lo, hi in all_bins:
    sub = df_us[df_us['Meaning of Employment size of establishments code']==name]
    rows.append({
        'name': name,
        's_zipf': zipf_mean(lo, hi),
        's_lo': lo,
        'firms_mean': sub['Number of firms numeric'].mean(),
        'firms_std':  sub['Number of firms numeric'].std(),
        'is_top': (lo == 1000),
    })
df_plot = pd.DataFrame(rows)

d6  = df_plot[~df_plot['is_top']]
d7  = df_plot

sl6, ic6, r6, _, _ = linregress(np.log(d6['s_zipf']), np.log(d6['firms_mean']))
sl7, ic7, r7, _, _ = linregress(np.log(d7['s_zipf']), np.log(d7['firms_mean']))

fig, ax = plt.subplots(figsize=(6.5, 4.8))
s_ref = np.logspace(0, 6.1, 300)

ax.errorbar(d6['s_zipf'], d6['firms_mean'], yerr=d6['firms_std'],
            fmt='o', color='#2166ac', markersize=5.5, capsize=3, zorder=5,
            label='BDS data, bins 1–6 (known bounds)')
dt = df_plot[df_plot['is_top']]
ax.errorbar(dt['s_zipf'], dt['firms_mean'], yerr=dt['firms_std'],
            fmt='s', color='#2166ac', markersize=5.5, capsize=3,
            markerfacecolor='white', markeredgewidth=1.5, zorder=5,
            label=r'BDS data, bin 7 ($s_{\rm hi}=1.2\times10^6$, assumed)')

ax.loglog(s_ref, np.exp(ic6)*s_ref**sl6, 'r--', lw=1.8,
          label=f'Fit (bins 1–6): slope = {sl6:.2f},  $R^2={r6**2:.3f}$')
ax.loglog(s_ref, np.exp(ic7)*s_ref**sl7, 'k:', lw=1.5,
          label=f'Fit (all 7):    slope = {sl7:.2f},  $R^2={r7**2:.3f}$')

ax.set_xlabel(r'Zipf conditional mean size $\langle s\rangle$ (employees)', fontsize=11)
ax.set_ylabel(r'number of establishments', fontsize=11)
ax.set_xlim(1, 2e6)
ax.legend(fontsize=8.5, loc='upper right')
fig.tight_layout()
fig.savefig('fig_zipf.pdf', bbox_inches='tight', dpi=200)
fig.savefig('fig_zipf.png', bbox_inches='tight', dpi=150)
print(f"Fit 1 (6 bins): slope={sl6:.3f}, R²={r6**2:.4f}")
print(f"Fit 2 (7 bins): slope={sl7:.3f}, R²={r7**2:.4f}")


==> anc/beta_compustat.py <==
"""
beta_compustat.py
=================
Estimates the firm value scaling exponent beta (V ~ s^beta, where s is
employment) from Compustat Fundamentals Annual data.

Produces:
  fig_beta_compustat.pdf / .png  -- year-by-year beta time series for all
                                    proxies (saved to WP_SM folder)

Data:
  2_data/20260415_compustat_extract.csv
  Columns used: curcd, consol, indfmt, fyear, emp,
                mkvalt, csho, prcc_f, dltt, dlc, che,   # market-value proxies
                at, ceq,                                  # book-value proxies
                revt, oibdp, ni                           # $/yr proxies (deprecated)

Usage:
  python beta_compustat.py

R. Nachtrieb — MIT Sloan — April 2026
"""

import pathlib
import numpy as np
import pandas as pd
from scipy import stats
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

# ── Paths ─────────────────────────────────────────────────────────────────────
ROOT   = pathlib.Path(__file__).resolve().parents[2]   # project root
DATA   = ROOT / '2_data' / '20260415_compustat_extract.csv'
OUTDIR = ROOT / '5_WP' / 'WP_SM'

# ── Load and filter ───────────────────────────────────────────────────────────
df = pd.read_csv(DATA)
df = df[(df['curcd'] == 'USD') &
        (df['consol'] == 'C') &
        (df['indfmt'] == 'INDL')]
df = df.dropna(subset=['emp'])
df = df[df['emp'] > 0]

# Derived proxies
df['mkcap'] = df['mkvalt'].where(df['mkvalt'].notna(),
                                  df['csho'] * df['prcc_f'])
df['ev'] = (df['mkcap']
            + df['dltt'].fillna(0)
            + df['dlc'].fillna(0)
            - df['che'].fillna(0))
df.loc[df['ev'] <= 0, 'ev'] = np.nan

# ── Proxy definitions ─────────────────────────────────────────────────────────
# (col, label, color, linestyle, dimensionally_valid)
PROXIES = [
    ('mkcap',  'Market cap',      'steelblue',    '-',  True),
    ('ev',     'Enterprise value','royalblue',     '-',  True),
    ('at',     'Total assets',    'darkorange',    '-',  True),
    ('ceq',    'Book equity',     'goldenrod',     '-',  True),
    ('revt',   'Revenue',         'tomato',        '--', False),
    ('oibdp',  'EBITDA',          'seagreen',      '--', False),
    ('ni',     'Net income',      'mediumpurple',  '--', False),
]

# ── Pooled regressions (summary table printed to stdout) ─────────────────────
print(f"{'Proxy':<22} {'beta_all':>9} {'SE':>6} {'R2':>6} {'n':>8}"
      f"  {'beta_2015':>9} {'SE':>6} {'R2':>6} {'n':>8}  dim?")
print('-' * 90)

for col, label, *_, valid in PROXIES:
    for yrange, tag in [((1900, 2100), 'all'), ((2015, 2024), 'rec')]:
        sub = df[(df['fyear'] >= yrange[0]) & (df['fyear'] < yrange[1])
                 ].dropna(subset=[col])
        sub = sub[sub[col] > 0]
        if len(sub) < 50:
            res = (np.nan, np.nan, np.nan, 0)
        else:
            sl, _, r, _, se = stats.linregress(np.log(sub['emp']),
                                               np.log(sub[col]))
            res = (sl, se, r**2, len(sub))
        if tag == 'all':
            r_all = res
        else:
            r_rec = res

    dim_str = 'yes' if valid else 'no [$/yr]'
    print(f"{label:<22} {r_all[0]:>9.3f} {r_all[1]:>6.3f} {r_all[2]:>6.3f}"
          f" {r_all[3]:>8,}  {r_rec[0]:>9.3f} {r_rec[1]:>6.3f}"
          f" {r_rec[2]:>6.3f} {r_rec[3]:>8,}  {dim_str}")

# ── Year-by-year beta time series ─────────────────────────────────────────────
fig, ax = plt.subplots(figsize=(10, 5.5))

for col, label, color, ls, valid in PROXIES:
    years, betas, ses = [], [], []
    for yr in range(1990, 2024):
        sub = df[df['fyear'] == yr].dropna(subset=[col])
        sub = sub[sub[col] > 0]
        if len(sub) < 200:
            continue
        sl, _, _, _, se = stats.linregress(np.log(sub['emp']),
                                           np.log(sub[col]))
        years.append(yr)
        betas.append(sl)
        ses.append(se)

    years = np.array(years)
    betas = np.array(betas)
    ses   = np.array(ses)

    suffix = ' [\\$/yr]' if not valid else ''
    if ls == '-':
        ax.fill_between(years, betas - 1.96*ses, betas + 1.96*ses,
                        alpha=0.12, color=color)
    ax.plot(years, betas, ls=ls, color=color, lw=1.8,
            label=label + suffix)

ax.axhline(0.77, color='gray',      ls='--', lw=1.5,
           label='Axtell (2001) $\\beta=0.77$')
ax.axhline(1.00, color='darkgreen', ls=':',  lw=1.5,
           label='$\\beta=1$ (Gabaix conjecture)')

# Bracket showing Axtell-consistent range
ax.annotate('', xy=(2023.5, 0.76), xytext=(2023.5, 0.69),
            arrowprops=dict(arrowstyle='<->', color='steelblue', lw=1.5))
ax.text(2023.7, 0.725, 'Axtell\nrange', fontsize=7.5,
        color='steelblue', va='center')

ax.set_xlabel('Fiscal year', fontsize=11)
ax.set_ylabel(r'$\beta$  (OLS slope of $\ln V$ on $\ln s$)', fontsize=11)
ax.set_title(r'Firm value proxy $\sim$ employment$^\beta$:'
             '  Compustat public firms 1990–2023', fontsize=11)
ax.legend(fontsize=8.5, ncol=2, loc='upper right')
ax.set_xlim(1989, 2024)
ax.set_ylim(0.35, 1.20)
ax.grid(True, alpha=0.25)

plt.tight_layout()
for ext in ('pdf', 'png'):
    plt.savefig(OUTDIR / f'fig_beta_compustat.{ext}',
                bbox_inches='tight', dpi=150)
print(f'\nFigure saved to {OUTDIR}')


==> anc/demo5_composite_v5.py <==
"""
Demo 5 v4: Correct normalizations — no artificial rescaling
============================================================
Key insight: keep all distributions in their NATURAL units.

Owner income/wealth: w_min = s0^beta = 1, S_own = f_own * w^{-alpha_w}
Employee income: normalize wages so T_y=1 (divide by T_y_emp)
Employee wealth: normalize by T_y too (same axis units)

Then everything is in units of T_y, and the relative positions
of BG and Pareto curves emerge naturally from the physics.
"""
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.lines as mlines

rng = np.random.default_rng(42)

s0=1.0; s_max=1.67e8; N_firms=300000
T_y=1.0; eps=0.1; alpha=0.30; c=0.70; k=0.15
T_w   = alpha**2 * T_y / (1-c-k)
beta  = 0.77; alpha_w = 1.0/beta
f_emp = 0.97; f_own = 0.03

print(f"T_w/T_y={T_w/T_y:.3f}, alpha_w={alpha_w:.3f}")

def sample_zipf(n, rng):
    u=rng.uniform(0,1,n)
    return 1.0/(1/s0-u*(1/s0-1/s_max))

firms = sample_zipf(N_firms, rng)

# Employee income — normalize to T_y=1
wages_raw = np.concatenate([rng.exponential(T_y*s**eps, max(1,int(round(s))))
                             for s in firms])
T_y_emp = wages_raw.mean()
wages   = wages_raw / T_y_emp     # now mean=1, T_y=1
N_emp   = len(wages)
print(f"T_y_emp={T_y_emp:.3f} (raw), normalized to 1.0")

# Owner income: natural units w=s^beta, w_min=1
# Normalize to same T_y units: divide by T_y_emp
owner_inc = firms**beta / T_y_emp

# Employee wealth: BG with T_w (in T_y units)
emp_wealth = rng.exponential(T_w, N_emp)

# Owner wealth: same Pareto, normalized same way
owner_wlth = firms**beta / T_y_emp

def surv(data, n_plot=300000):
    d = np.sort(rng.choice(data, min(len(data),n_plot), replace=False))
    S = 1 - np.arange(1,len(d)+1)/len(d)
    return d, S

xi_e, Si_e = surv(wages)
xi_o, Si_o = surv(owner_inc)
xw_e, Sw_e = surv(emp_wealth)
xw_o, Sw_o = surv(owner_wlth)

# Weight by population fraction
Si_e*=f_emp; Si_o*=f_own
Sw_e*=f_emp; Sw_o*=f_own

# Analytic: in T_y units
# w_min for owners = s0^beta / T_y_emp = 1/T_y_emp
w_min = 1.0 / T_y_emp
x = np.logspace(-2, 3, 600)

S_bg_i  = f_emp * np.exp(-x / 1.0)                          # T_y=1 normalized
S_par_i = f_own * np.where(x >= w_min, (w_min/x)**alpha_w, 1.0)

S_bg_w  = f_emp * np.exp(-x / T_w)
S_par_w = f_own * np.where(x >= w_min, (w_min/x)**alpha_w, 1.0)

# ── Crossover points ─────────────────────────────────────────────────────────
diff_i = S_bg_i - S_par_i
diff_w = S_bg_w - S_par_w
idx_i  = np.where(np.diff(np.sign(diff_i)))[0]
idx_w  = np.where(np.diff(np.sign(diff_w)))[0]
x1_i   = x[idx_i[0]] if len(idx_i) else None
x1_w   = x[idx_w[0]] if len(idx_w) else None
print(f'Crossovers: income={x1_i:.3f}, wealth={x1_w:.3f}')

# ── Plot ──────────────────────────────────────────────────────────────────────
fig, axes = plt.subplots(1, 2, figsize=(11, 5.0))

panels = [
    (axes[0], xi_e, Si_e, xi_o, Si_o, S_bg_i, S_par_i,
     r'income $y/T_y$', 'Income'),
    (axes[1], xw_e, Sw_e, xw_o, Sw_o, S_bg_w, S_par_w,
     r'wealth $w/T_y$', 'Wealth'),
]

for ax, xe, Se, xo, So, Sbg, Spar, xlabel, title in panels:
    # MC dots
    mask = (Se>1e-5)&(xe>0.01)
    ax.loglog(xe[mask], Se[mask], '.', color='#2166ac',
              markersize=1.0, alpha=0.3, rasterized=True)
    mask = (So>1e-5)&(xo>w_min*0.5)
    ax.loglog(xo[mask], So[mask], '.', color='#d6604d',
              markersize=1.0, alpha=0.3, rasterized=True)

    # Analytic dashed
    mask = (Sbg>1e-5)&(x>0.01)
    ax.loglog(x[mask], Sbg[mask], '--', color='#2166ac', lw=1.8)
    mask = (Spar>1e-5)&(x>=w_min*0.8)
    ax.loglog(x[mask], Spar[mask], '--', color='#d6604d', lw=1.8)

    # Crossover: where BG and Pareto curves intersect
    # Solve f_emp*exp(-x/T_bg) = f_own*(w_min/x)^alpha_w numerically
    from scipy.optimize import brentq
    try:
        x1 = brentq(lambda x: Sbg[np.argmin(np.abs(x-x_ref))] - 
                              Spar[np.argmin(np.abs(x-x_ref))],
                    w_min*2, 100)
        ax.axvline(x1, color='gray', lw=0.8, ls=':', alpha=0.6)
    except:
        pass
    x1_panel = x1_i if title=='Income' else x1_w
    if x1_panel:
        ax.axvline(x1_panel, color='gray', lw=0.8, ls=':', alpha=0.6)
    ax.set_xlabel(xlabel, fontsize=11)
    ax.set_ylabel(r'$S(x)=P(X>x)$  [pop.-weighted]', fontsize=10)
    ax.set_xlim(0.01, 300)
    ax.set_ylim(1e-5, 1.5)
    ax.set_title(title, fontsize=11)

    # Legend with big markers
    leg_emp = mlines.Line2D([],[], color='#2166ac', marker='o',
                            markersize=8, lw=1.8, ls='--',
                            label='Employee (MC + BG fit)')
    leg_own = mlines.Line2D([],[], color='#d6604d', marker='o',
                            markersize=8, lw=1.8, ls='--',
                            label=f'Owner (MC + Pareto $\\alpha_w={alpha_w:.2f}$)')
    ax.legend(handles=[leg_emp, leg_own], fontsize=9, loc='upper right')

axes[1].annotate(f'$T_w/T_y={T_w/T_y:.2f}$',
                 xy=(0.05,0.13), xycoords='axes fraction',
                 fontsize=9, color='#2166ac')

fig.tight_layout()
fig.savefig('/home/claude/demo5_composite_v5.pdf', bbox_inches='tight', dpi=200)
fig.savefig('/home/claude/demo5_composite_v5.png', bbox_inches='tight', dpi=150)
print("Saved demo5_composite_v5")


==> anc/fig1_rhs_v3.py <==
"""
Figure 1 RHS: Three-panel simulation figure for PRL Figure 1(b)
================================================================
Panel 1 (top):    Firm size — Zipf (from Demo 1 analytic)
Panel 2 (middle): Income — BG employee + Pareto owner
Panel 3 (bottom): Wealth — BG employee + Pareto owner

All log-log, consistent styling.
No suptitle — caption carries everything.
Sized to match TikZ RHS panel dimensions.
"""
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.lines as mlines
import matplotlib as mpl

rng = np.random.default_rng(42)

# ── Parameters ────────────────────────────────────────────────────────────────
s0=1.0; s_max=1.67e8; N_firms=300000
T_y=1.0; eps=0.1; alpha=0.30; c=0.70; k=0.15
T_w   = alpha**2 * T_y / (1-c-k)
beta  = 0.77; alpha_w = 1.0/beta
f_emp = 0.97; f_own = 0.03

print(f"T_w/T_y={T_w/T_y:.3f}, alpha_w={alpha_w:.3f}")

def sample_zipf(n, rng):
    u=rng.uniform(0,1,n)
    return 1.0/(1/s0-u*(1/s0-1/s_max))

# ── Sample ────────────────────────────────────────────────────────────────────
firms = sample_zipf(N_firms, rng)

wages = np.concatenate([rng.exponential(T_y*s**eps, max(1,int(round(s))))
                        for s in firms])
T_y_emp = wages.mean()
wages  /= T_y_emp   # normalize T_y=1
N_emp   = len(wages)
print(f"T_y_emp={T_y_emp:.3f}, N_emp={N_emp:.2e}")

owner_inc  = firms**beta / T_y_emp
emp_wealth = rng.exponential(T_w, N_emp)
owner_wlth = firms**beta / T_y_emp
w_min      = 1.0 / T_y_emp

def surv(data, n_plot=200000):
    d = np.sort(rng.choice(data, min(len(data),n_plot), replace=False))
    S = 1 - np.arange(1,len(d)+1)/len(d)
    return d, S

# Employee + owner survival functions, population-weighted
xi_e,Si_e = surv(wages);      Si_e*=f_emp
xi_o,Si_o = surv(owner_inc);  Si_o*=f_own
xw_e,Sw_e = surv(emp_wealth); Sw_e*=f_emp
xw_o,Sw_o = surv(owner_wlth); Sw_o*=f_own

# Zipf: analytic only (Demo 1 result)
s_ref  = np.logspace(0, np.log10(s_max*0.8), 400)
S_zipf = s0/s_ref

# Analytic refs for income and wealth
x = np.logspace(-2, 3, 600)
S_bg_i  = f_emp * np.exp(-x/1.0)
S_par_i = f_own * np.where(x>=w_min, (w_min/x)**alpha_w, 1.0)
S_bg_w  = f_emp * np.exp(-x/T_w)
S_par_w = f_own * np.where(x>=w_min, (w_min/x)**alpha_w, 1.0)

# Crossover points
diff_i = S_bg_i - S_par_i
diff_w = S_bg_w - S_par_w
idx_i  = np.where(np.diff(np.sign(diff_i)))[0]
idx_w  = np.where(np.diff(np.sign(diff_w)))[0]
x1_i   = x[idx_i[0]] if len(idx_i) else None
x1_w   = x[idx_w[0]] if len(idx_w) else None
print(f"Crossovers: x1_i={x1_i:.2f}, x1_w={x1_w:.2f}")

# ── Colors ────────────────────────────────────────────────────────────────────
c_emp  = '#2166ac'   # blue — employees
c_own  = '#d6604d'   # red  — owners
c_zipf = '#333333'   # dark — Zipf

# ── Figure ────────────────────────────────────────────────────────────────────
# Tall narrow figure to match TikZ RHS panel
fig, axes = plt.subplots(3, 1, figsize=(4.2, 7.5),
                          gridspec_kw={'hspace': 0.42})

# ── Panel 1: Firm size (Zipf) ─────────────────────────────────────────────────
ax = axes[0]
mask = S_zipf > 3e-6
ax.loglog(s_ref[mask], S_zipf[mask], '-', color=c_zipf, lw=1.8,
          label=r'$S_f=s_0/s$  (Zipf, $\alpha_s=1$)')
# Add reference slope annotation
ax.set_xlabel(r'firm size $s$', fontsize=10)
ax.set_ylabel(r'$S_f(s)$', fontsize=10)
ax.set_xlim(1, 1e6)
ax.set_xticks([1e0, 1e2, 1e4, 1e6])
ax.set_xticklabels(['$10^0$', '$10^2$', '$10^4$', '$10^6$'])
ax.set_ylim(3e-6, 1.5)
ax.text(-0.22, 0.5, '(i)', transform=ax.transAxes,
        fontsize=11, fontweight='bold', va='center', ha='right')
ax.legend(fontsize=8, loc='upper right')
ax.text(0.97, 0.55, r'slope $= -1$', transform=ax.transAxes,
        fontsize=8, ha='right', color=c_zipf)

# ── Panel 2: Income ────────────────────────────────────────────────────────────
ax = axes[1]
# MC dots
mask=(Si_e>1e-5)&(xi_e>0.01)
ax.loglog(xi_e[mask],Si_e[mask],'.',color=c_emp,markersize=0.8,
          alpha=0.25,rasterized=True)
mask=(Si_o>1e-5)&(xi_o>w_min*0.5)
ax.loglog(xi_o[mask],Si_o[mask],'.',color=c_own,markersize=0.8,
          alpha=0.25,rasterized=True)
# Analytic dashed
mask=(S_bg_i>1e-5)&(x>0.01)
ax.loglog(x[mask],S_bg_i[mask],'--',color=c_emp,lw=1.5)
mask=(S_par_i>1e-5)&(x>=w_min*0.8)
ax.loglog(x[mask],S_par_i[mask],'--',color=c_own,lw=1.5)
# Crossover
if x1_i: ax.axvline(x1_i,color='gray',lw=0.8,ls=':',alpha=0.6)
ax.set_xlabel(r'income $y/T_y$', fontsize=10)
ax.set_ylabel(r'$S(y)$  [weighted]', fontsize=10)
ax.set_xlim(0.1, 300); ax.set_ylim(1e-5,1.5)
ax.axvspan(0.1, 0.4, color='lightgray', alpha=0.45, zorder=0)
ax.text(0.22, 1.5e-4, 'below\nmin.\nwage', fontsize=6,
        color='gray', ha='center', va='bottom', style='italic')
ax.text(-0.22, 0.5, '(ii)', transform=ax.transAxes,
        fontsize=11, fontweight='bold', va='center', ha='right')
# Legend
le = mlines.Line2D([],[],color=c_emp,marker='o',markersize=6,ls='--',lw=1.5,
                   label=f'Employee BG ($T_y$)')
lo = mlines.Line2D([],[],color=c_own,marker='o',markersize=6,ls='--',lw=1.5,
                   label=f'Owner Pareto ($\\alpha_y^{{\\rm own}}=\\alpha_w={alpha_w:.2f}$)')
ax.legend(handles=[le,lo],fontsize=7.5,loc='upper right')

# ── Panel 3: Wealth ────────────────────────────────────────────────────────────
ax = axes[2]
mask=(Sw_e>1e-5)&(xw_e>0.01)
ax.loglog(xw_e[mask],Sw_e[mask],'.',color=c_emp,markersize=0.8,
          alpha=0.25,rasterized=True)
mask=(Sw_o>1e-5)&(xw_o>w_min*0.5)
ax.loglog(xw_o[mask],Sw_o[mask],'.',color=c_own,markersize=0.8,
          alpha=0.25,rasterized=True)
mask=(S_bg_w>1e-5)&(x>0.01)
ax.loglog(x[mask],S_bg_w[mask],'--',color=c_emp,lw=1.5)
mask=(S_par_w>1e-5)&(x>=w_min*0.8)
ax.loglog(x[mask],S_par_w[mask],'--',color=c_own,lw=1.5)
if x1_w: ax.axvline(x1_w,color='gray',lw=0.8,ls=':',alpha=0.6)
ax.set_xlabel(r'wealth $w/T_y$', fontsize=10)
ax.set_ylabel(r'$S(w)$  [weighted]', fontsize=10)
ax.set_xlim(0.1, 300); ax.set_ylim(1e-5,1.5)
ax.text(-0.22, 0.5, '(iii)', transform=ax.transAxes,
        fontsize=11, fontweight='bold', va='center', ha='right')
ax.annotate(f'$T_w/T_y={T_w/T_y:.2f}$',
            xy=(0.05,0.12),xycoords='axes fraction',
            fontsize=8.5,color=c_emp)
lw = mlines.Line2D([],[],color=c_emp,marker='o',markersize=6,ls='--',lw=1.5,
                   label=f'Employee BG ($T_w={T_w:.2f}$)')
lo = mlines.Line2D([],[],color=c_own,marker='o',markersize=6,ls='--',lw=1.5,
                   label=f'Owner Pareto ($\\alpha_y^{{\\rm own}}=\\alpha_w={alpha_w:.2f}$)')
ax.legend(handles=[lw,lo],fontsize=7.5,loc='upper right')

fig.savefig('/home/claude/fig1_rhs_v3.pdf', bbox_inches='tight', dpi=200)
fig.savefig('/home/claude/fig1_rhs_v3.png', bbox_inches='tight', dpi=150)
print("Saved fig1_rhs_v3_v2.pdf/.png")


==> anc/fig_firm_survival_convolution.py <==
"""
fig_firm_survival_convolution.py
=================================
Generates fig_firm_survival_convolution.pdf

Two-panel figure showing simulated firm survival curves for varying
Pareto exponent alpha, overlaid with BDS empirical firm-age survival data.

Physics (WP_SM §Firm Survival):
  Establishment survival: S_e(t) = min(1, A * t^{-1/2})  (cash martingale)
  Firm has n establishments; survives until last fails:
    S_firm(t | n) = 1 - (1 - S_e(t))^n
  Mix over Pareto(alpha) firm-size distribution:
    S_firm(t) = E_n[ S_firm(t|n) ]   (Monte Carlo over discrete Pareto draws)
  Normalize to S_firm(t=1) = 1.

Empirical data:
  BDS firm-age exit rates (FAGE series, NAICS 00, all firm sizes),
  averaged 1978–2023.  Cumulative survival derived from exit rates:
    S(t) = prod_{tau=1}^{t} (1 - exit_rate(tau))
  Normalized to S(1) = 1.

Parameters:
  A = 1.0 (sets time units; only shape matters after normalization)
  n_min = 1 (minimum firm size in establishments)
  alpha values: 0.7, 0.9, 1.0, 1.1, 1.5, 2.0
  N_firms = 200_000 Monte Carlo draws per alpha value

Left panel:  linear scale, t in [1, 30] years
Right panel: log-log scale, same range, with power-law fit annotations

Output: fig_firm_survival_convolution.pdf  (7 x 3.2 inches, 2-panel)

Data: bds_FAGE.json must be in the path specified by BDS_FAGE_PATH below.
"""

import json
import os
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl
from scipy.stats import linregress

# ── Configuration ─────────────────────────────────────────────────────────────
BDS_FAGE_PATH = os.path.join(os.path.dirname(__file__),
                             '../../2_data/bds_FAGE.json')
RNG_SEED  = 42
N_FIRMS   = 200_000
A         = 1.0           # establishment survival prefactor (normalised out)
N_MIN     = 1             # minimum firm size (establishments)
T_MIN     = 1.0           # observation window start (years)
T_MAX     = 30.0          # observation window end (years)
ALPHAS    = [0.7, 0.9, 1.0, 1.1, 1.5, 2.0]

# Colours for alpha curves (sequential blue-to-red)
COLORS = ['#1f77b4', '#4daacc', '#7bc8a4', '#f0a500', '#d45f00', '#a00000']

# ── BDS empirical survival ────────────────────────────────────────────────────
def load_bds_survival(path):
    """
    Load BDS firm-age exit rates (FAGE) and compute cumulative survival.
    Age bands: 1yr, 2yr, 3yr, 4yr, 5yr, 6-10yr, 11-15yr, 16-20yr, 21-25yr, 26+yr.
    Representative midpoint ages used for 6+ bands.
    Returns (ages_yr, S_empirical) both normalised to S(age=1)=1.
    """
    with open(path) as f:
        d = json.load(f)
    header = d[0]
    rows = [dict(zip(header, r)) for r in d[1:]]

    # All-firm-size rows (EMPSZFI=001), individual age bands, exclude totals
    exclude = {'001', '065', '075', '150'}
    age_rows = [r for r in rows
                if r['EMPSZFI'] == '001' and r['FAGE'] not in exclude]

    # FAGE code -> representative midpoint age (years)
    age_mid = {
        '010': 0.5,   # 0 years (newborns — exit rate is 0, skip)
        '020': 1.0,
        '030': 2.0,
        '040': 3.0,
        '050': 4.0,
        '060': 5.0,
        '070': 8.0,   # 6-10 years
        '080': 13.0,  # 11-15 years
        '090': 18.0,  # 16-20 years
        '100': 23.0,  # 21-25 years
        '110': 28.0,  # 26+ years
    }

    # Average exit rate per age band across years
    from collections import defaultdict
    by_age = defaultdict(list)
    for r in age_rows:
        code = r['FAGE']
        if code not in age_mid:
            continue
        try:
            rate = float(r['ESTABS_EXIT_RATE'])
            if rate > 0:
                by_age[code].append(rate / 100.0)   # percent -> fraction
        except (ValueError, TypeError):
            pass

    # Build (midpoint_age, mean_exit_rate) sorted by age
    codes_sorted = sorted(by_age.keys(), key=lambda c: age_mid[c])
    mid_ages  = np.array([age_mid[c] for c in codes_sorted])
    exit_rates = np.array([np.mean(by_age[c]) for c in codes_sorted])

    # Cumulative survival S(t) = product of (1 - exit_rate) up to age t
    # Start from age 1 (age-0 exit rate is 0 in BDS)
    S = np.cumprod(1.0 - exit_rates)

    # Normalise to S(age=1) = 1
    idx1 = np.argmin(np.abs(mid_ages - 1.0))
    S = S / S[idx1]

    # Keep only ages >= 1
    mask = mid_ages >= 1.0
    return mid_ages[mask], S[mask]


# ── Simulation ────────────────────────────────────────────────────────────────
def sample_pareto(alpha, n_min, n_samples, rng):
    """Draw from discrete Pareto(alpha) on {n_min, n_min+1, ...} via inverse CDF."""
    u = rng.uniform(0, 1, n_samples)
    # Continuous Pareto inverse CDF: n = n_min * (1-u)^{-1/alpha}
    return np.maximum(n_min, np.floor(n_min * (1 - u) ** (-1.0 / alpha))).astype(int)


def simulate_sfirm(alpha, t_arr, n_firms, rng):
    """
    Monte Carlo: S_firm(t) = mean over firms of S_firm(t | n_i).
    S_firm(t | n) = 1 - (1 - S_e(t))^n
    S_e(t) = min(1, A * t^{-0.5})
    """
    n_arr = sample_pareto(alpha, N_MIN, n_firms, rng)
    S_out = np.zeros(len(t_arr))
    for i, t in enumerate(t_arr):
        Se = min(1.0, A * t ** (-0.5))
        # S_firm(t|n) = 1 - (1-Se)^n; mean over firms
        S_out[i] = np.mean(1.0 - (1.0 - Se) ** n_arr)
    return S_out


def fit_powerlaw(t, S, t_lo=T_MIN, t_hi=T_MAX):
    """OLS fit of log S ~ -b * log t over [t_lo, t_hi]."""
    mask = (t >= t_lo) & (t <= t_hi) & (S > 0)
    slope, _, _, _, _ = linregress(np.log(t[mask]), np.log(S[mask]))
    return -slope    # b = -slope of log-log


# ── Main ──────────────────────────────────────────────────────────────────────
rng = np.random.default_rng(RNG_SEED)

# Time grid: denser at small t for accurate normalization
t_dense = np.concatenate([
    np.linspace(1.0, 5.0,  20),
    np.linspace(5.0, 30.0, 30),
])
t_dense = np.unique(t_dense)

print("Simulating firm survival curves...")
results = {}
for alpha in ALPHAS:
    S = simulate_sfirm(alpha, t_dense, N_FIRMS, rng)
    # Normalise to S(t=1) = 1
    S = S / S[0]
    results[alpha] = S
    b_fit = fit_powerlaw(t_dense, S)
    print(f"  alpha={alpha:.1f}: b_fit={b_fit:.3f}")

# BDS empirical
print("Loading BDS data...")
t_bds, S_bds = load_bds_survival(BDS_FAGE_PATH)
b_bds = fit_powerlaw(t_bds, S_bds)
print(f"  BDS: b_fit={b_bds:.3f}")

# ── Plotting ──────────────────────────────────────────────────────────────────
mpl.rcParams.update({
    'font.size': 8, 'axes.labelsize': 8, 'xtick.labelsize': 7,
    'ytick.labelsize': 7, 'legend.fontsize': 6.5,
    'axes.linewidth': 0.7, 'lines.linewidth': 1.1,
})

fig, axes = plt.subplots(1, 2, figsize=(7.0, 3.2))
fig.subplots_adjust(wspace=0.38)

for ax_idx, ax in enumerate(axes):
    log_mode = (ax_idx == 1)

    for i, alpha in enumerate(ALPHAS):
        S = results[alpha]
        b_fit = fit_powerlaw(t_dense, S)
        lbl = rf'$\alpha={alpha:.1f}$, $b={b_fit:.3f}$'
        if log_mode:
            ax.loglog(t_dense, S, color=COLORS[i], label=lbl)
        else:
            ax.plot(t_dense, S, color=COLORS[i], label=lbl)

    # BDS empirical
    if log_mode:
        ax.loglog(t_bds, S_bds, 'ko', ms=4, zorder=5,
                  label=f'BDS data ($b={b_bds:.3f}$)')
    else:
        ax.plot(t_bds, S_bds, 'ko', ms=4, zorder=5,
                label=f'BDS data ($b={b_bds:.3f}$)')

    # Reference slopes on log-log panel
    if log_mode:
        t_ref = np.array([1.0, 30.0])
        ax.plot(t_ref, t_ref**(-0.5) / 1.0**(-0.5),
                'r:', lw=1.0, label='slope $-1/2$')
        ax.plot(t_ref, 0.95 * t_ref**(-0.29) / 1.0**(-0.29),
                'b:', lw=1.0, label='slope $-0.29$')
        ax.set_xlim(1, 35)
        ax.set_ylim(0.05, 1.5)
        ax.set_xlabel(r'Firm age $t$ (years)')
        ax.set_ylabel(r'$S_{\rm firm}(t)$, normalised')
        ax.set_title('Log–log scale', fontsize=8)
    else:
        ax.set_xlim(0, 31)
        ax.set_ylim(0, 1.05)
        ax.set_xlabel(r'Firm age $t$ (years)')
        ax.set_ylabel(r'$S_{\rm firm}(t)$, normalised')
        ax.set_title('Linear scale', fontsize=8)

    ax.legend(loc='upper right' if not log_mode else 'lower left',
              framealpha=0.85, ncol=1)

fig.suptitle(
    r'Firm survival: $S_e(t)=\min(1,\,t^{-1/2})$ mixed over Pareto($\alpha$)',
    fontsize=8, y=1.01)

fig.savefig('fig_firm_survival_convolution.pdf', bbox_inches='tight', dpi=150)
fig.savefig('fig_firm_survival_convolution.png', bbox_inches='tight', dpi=150)
print("Saved fig_firm_survival_convolution.pdf / .png")


==> anc/fig_yakovenko_stability.py <==
"""
fig_yakovenko_stability.py
==========================
Generates fig_yakovenko_stability.pdf

Two-panel figure illustrating the Schrödinger effective potential V_eff(r)
for the Yakovenko Fokker–Planck equation, with and without the radiation
drain term.

Physics (WP_SM §3):
  Yakovenko FP coefficients: A(r) = A0 + a*r,  B(r) = B0 + b*r^2
  Stationary solution P_inf(r) with J=0 (detailed balance).
  Schrödinger conjugate: P = P_inf^(1/2) * psi  =>  H psi = -dp/dt psi
  Effective potential:
    V_eff(r) = h(r)^2 / 4 + h'(r) / 2
    h(r) = d/dr ln P_inf(r) = -(B'(r) + A(r)) / B(r)

  Without radiation:  B(r) = B0 + b*r^2
    Large-r: V_eff ~ lambda/r^2 -> 0  (open well, zero spectral gap)

  With radiation drain  -gamma*r^chi  added to drift:
    A_rad(r) = A0 + a*r + gamma*r^chi
    Large-r: V_eff^rad ~ (gamma/b)^2 * r^(2*chi-4) -> +inf  (closed well)

Parameters match WP_SM caption: alpha=1.3, T=1 (=> B0/A0=1), x1=3, chi=2.

Left panel:  V_eff(r) for r in [0, 15], linear y-axis.
Right panel: log-log zoom r in [1, 100], confirming lambda/r^2 asymptote.

Output: fig_yakovenko_stability.pdf  (7 x 3 inches, 2-panel)
"""

import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl

# ── Physical parameters ───────────────────────────────────────────────────────
alpha = 1.3      # Pareto exponent  (a/b in Yakovenko notation)
T_r   = 1.0      # BG temperature   (B0/A0)
x1    = 3.0      # crossover point  (sets B0 via P_inf structure)
chi   = 2.0      # radiation exponent (chi > 1 closes the well)
gamma = 0.3      # radiation strength

# Map to Yakovenko (A0, a, B0, b) from (alpha, T_r, x1):
#   alpha = a/b,  T_r = B0/A0,  choose b=1 (sets overall scale)
b   = 1.0
a   = alpha * b          # a = alpha * b
B0  = x1**2 * b          # B0 chosen so r0 = sqrt(B0/b) = x1
A0  = B0 / T_r           # A0 = B0 / T_r

# Derived
r0  = np.sqrt(B0 / b)    # = x1 by construction
C   = (2*b + a) / b      # = 2 + alpha  (large-r asymptote coefficient)
lam = C**2/4 + C/2       # spectral gap prefactor: lambda/r^2

print(f"Parameters: alpha={alpha}, T_r={T_r}, x1={x1}")
print(f"  b={b}, a={a:.3f}, B0={B0:.3f}, A0={A0:.3f}")
print(f"  r0={r0:.3f}, C={C:.3f}, lambda={lam:.3f}")

# ── V_eff computation ─────────────────────────────────────────────────────────
def veff_no_rad(r):
    """V_eff without radiation drain."""
    B  = B0 + b * r**2
    Bp = 2 * b * r
    A  = A0 + a * r
    h  = -(Bp + A) / B
    hp = (-(2*b) * B + (Bp + A) * Bp) / B**2   # d/dr [ -(B' + A)/B ]
    # more carefully: h = -(B' + A)/B
    # h' = d/dr [-(B' + A)/B] = [-(2b) * B - (-(B'+A)) * B'] / B^2
    #                          = [-(2b)*B + (B'+A)*B'] / B^2
    hp = (-(2*b) * B + (Bp + A) * Bp) / B**2
    return h**2 / 4 + hp / 2

def veff_with_rad(r):
    """V_eff with radiation drain -gamma*r^chi added to drift."""
    B   = B0 + b * r**2
    Bp  = 2 * b * r
    A   = A0 + a * r + gamma * r**chi
    Ap  = a + gamma * chi * r**(chi - 1)
    h   = -(Bp + A) / B
    hp  = (-(Bp + A) * Bp / B - Ap) / B + (Bp + A) * Bp / B**2
    # Recompute cleanly:
    # h = -(Bp + A) / B
    # h' = [-(B'' + A') * B - (-(Bp + A)) * B'] / B^2
    #     = [-(2b + Ap)*B + (Bp + A)*Bp] / B^2
    hp = (-(2*b + Ap) * B + (Bp + A) * Bp) / B**2
    return h**2 / 4 + hp / 2

# ── Figure ────────────────────────────────────────────────────────────────────
mpl.rcParams.update({
    'font.size': 8, 'axes.labelsize': 8, 'xtick.labelsize': 7,
    'ytick.labelsize': 7, 'legend.fontsize': 7,
    'axes.linewidth': 0.7, 'lines.linewidth': 1.2,
})

fig, axes = plt.subplots(1, 2, figsize=(7.0, 3.0))
fig.subplots_adjust(wspace=0.35)

# ── Left panel: linear scale, r in [0.05, 15] ────────────────────────────────
ax = axes[0]
r_lin = np.linspace(0.05, 15, 2000)

v_no  = veff_no_rad(r_lin)
v_rad = veff_with_rad(r_lin)
lam_curve = lam / r_lin**2          # analytic asymptote

ax.axhline(0, color='k', lw=0.5, ls='--')
ax.plot(r_lin, v_no,  color='tab:red',  label=r'No radiation ($V_{\rm eff} \to 0$)')
ax.plot(r_lin, v_rad, color='tab:blue', label=r'With radiation ($\chi=2$)')

ax.set_xlim(0, 15)
ax.set_ylim(-0.1, 1.2)
ax.set_xlabel(r'$r$')
ax.set_ylabel(r'$V_{\rm eff}(r)$')
ax.set_title('Schrödinger effective potential', fontsize=8)
ax.legend(loc='upper right', framealpha=0.85)

# Annotate open/closed well
ax.annotate('open well\n(zero gap)', xy=(12, 0.02), ha='center',
            fontsize=6.5, color='tab:red')
ax.annotate('closed well\n(positive gap)', xy=(7, 0.55), ha='center',
            fontsize=6.5, color='tab:blue')

# ── Right panel: log-log zoom, r in [1, 100] ─────────────────────────────────
ax = axes[1]
r_log = np.logspace(0, 2, 500)      # 1 to 100

v_no_log  = veff_no_rad(r_log)
v_rad_log = veff_with_rad(r_log)
lam_log   = lam / r_log**2

# Clip negative values (they don't appear at large r but keep plot clean)
v_no_log  = np.where(v_no_log  > 1e-6, v_no_log,  np.nan)
v_rad_log = np.where(v_rad_log > 1e-6, v_rad_log, np.nan)

ax.loglog(r_log, v_no_log,  color='tab:red',  label=r'No radiation')
ax.loglog(r_log, v_rad_log, color='tab:blue', label=r'With radiation')
ax.loglog(r_log, lam_log,   color='k',        ls='--', lw=0.9,
          label=rf'$\lambda/r^2$, $\lambda={lam:.2f}$')

ax.set_xlim(1, 100)
ax.set_ylim(1e-4, 1e3)
ax.set_xlabel(r'$r$')
ax.set_ylabel(r'$V_{\rm eff}(r)$')
ax.set_title(r'Large-$r$ behavior (log–log)', fontsize=8)
ax.legend(loc='upper right', framealpha=0.85)

# Slope annotation: -2 for no-radiation case
ax.annotate('slope $-2$', xy=(20, lam/20**2 * 1.8), fontsize=6.5,
            color='k', ha='center')

plt.suptitle(
    rf'$\alpha={alpha}$, $T={T_r}$, $x_1={x1}$, $\gamma={gamma}$, $\chi={int(chi)}$',
    fontsize=7.5, y=1.01)

fig.savefig('fig_yakovenko_stability.pdf', bbox_inches='tight', dpi=150)
fig.savefig('fig_yakovenko_stability.png', bbox_inches='tight', dpi=150)
print("Saved fig_yakovenko_stability.pdf / .png")


==> anc/fokker_planck_main.py <==
"""
Fokker-Planck: GB-to-Pareto crossover with radiation cutoff
============================================================
Solves the S-equation:  dS/dt = -mu_eff(x)*dS/dx + D(x)*d2S/dx2

Physics:
  mu_eff(x) = -(K + 2ax) - gamma*x^beta     [drift + radiation drain]
  D(x)      = B0 + bx^2                      [spatially varying diffusion]

Convention:
  S(x) ~ x^{-alpha}   in Pareto regime  (slope directly readable on log-log plot)
  p(x) ~ x^{-(alpha+1)}

Parameter cascade from observables (alpha, T, x1, tau, beta, x_cut):
  b     = T / (tau * x1^2)
  B0    = b * x1^2  = T/tau
  K     = B0 / T    = 1/tau
  a     = b*(alpha+1)/2          [tail constraint: 2a/b = alpha+1]
  gamma = b / x_cut^(beta-1)     [radiation cutoff condition]

Boundary conditions:
  S(x_min) = 1             [left: Dirichlet]
  S(x_max_wall): Robin J=0 [right: reflecting wall, far beyond x_cut]
  x_max(t) diagnosed each step as sup{x: S(x,t) >= 1/N}

Numerics:
  Log-x grid u=ln(x), uniform spacing du
  Crank-Nicolson time integration (unconditionally stable)
  Upwind advection + central diffusion, point values of coefficients
"""

import numpy as np
from scipy.linalg import solve_banded
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import time

# ── Primary parameters ────────────────────────────────────────────────────────
alpha      = 1.3       # Pareto tail exponent: S ~ x^{-alpha}
T          = 1.0       # GB scale: S ~ exp(-x/T) for x << x1
x1         = 3.0       # GB-Pareto crossover: x1 = sqrt(B0/b)
tau        = 1.0       # relaxation timescale
sigma      = 0.1       # log-width of initial log-normal IC
beta       = 2.0       # radiation sharpness exponent (>1; recommend >=1.3)
N_particles = 1e6      # sets x_cut via S(x_cut)=1/N: x_cut=x1*N^{1/alpha}

# Snapshot times (log-spaced to capture slow tail growth)
SNAP_TIMES = [0.0, 0.5, 2.0, 8.0, 32.0, 128.0]
T_END      = 128.0 * tau
DT         = 0.05      # Crank-Nicolson step (stability not an issue; accuracy sets this)

# ── Derived coefficients ──────────────────────────────────────────────────────
b     = T / (tau * x1**2)
B0    = b * x1**2
K     = B0 / T
a     = b * (alpha + 1) / 2
X_CUT = x1 * N_particles**(1.0 / alpha)   # S_Par(x_cut) = 1/N
gamma = b / X_CUT**(beta - 1)

print(f"Parameters: alpha={alpha}, T={T}, x1={x1}, tau={tau}, beta={beta}")
print(f"N={N_particles:.0e}, x_cut={X_CUT:.2e}, gamma={gamma:.3e}")
print(f"Derived: b={b:.5f}, B0={B0:.5f}, K={K:.5f}, a={a:.6f}")
print(f"Checks:  K=1/tau={1/tau:.4f}, B0=T/tau={T/tau:.4f}, x1=sqrt(B0/b)={np.sqrt(B0/b):.4f}")

# ── Log-x grid ────────────────────────────────────────────────────────────────
du         = 0.005
U_MIN      = np.log(1e-3)
U_MAX_WALL = np.log(X_CUT) + 4.0      # reflecting wall well beyond x_cut
N_GRID     = int((U_MAX_WALL - U_MIN) / du) + 1

u  = np.linspace(U_MIN, U_MAX_WALL, N_GRID)
du = u[1] - u[0]
x  = np.exp(u)
threshold  = 1.0 / N_particles
S_MIN_PLOT = 1e-5
X_MIN_PLOT = 0.01

print(f"Grid: N={N_GRID}, du={du:.5f}, sigma/du={sigma/du:.1f} pts/sigma")
print(f"x in [{x[0]:.2e}, {x[-1]:.2e}]")

# ── Coefficients on grid ──────────────────────────────────────────────────────
D_x     = B0 + b*x**2
D_tilde = D_x / x**2                             # D(x)/x^2  [log-space diffusion]
mu_eff  = -(K + 2*a*x) - gamma * x**beta
A_tilde = -mu_eff/x - D_tilde                    # log-space advection

# ── Build tridiagonal operator L ─────────────────────────────────────────────
# dS/dt = L*S = A_tilde*dS/du + D_tilde*d2S/du2
# Upwind advection (point A_tilde), central diffusion (point D_tilde)
lo = np.zeros(N_GRID); di = np.zeros(N_GRID); up = np.zeros(N_GRID)

for i in range(1, N_GRID - 1):
    Ai, Di = A_tilde[i], D_tilde[i]
    lo[i] +=  Di / du**2
    di[i] -= 2*Di / du**2
    up[i] +=  Di / du**2
    if Ai >= 0:
        lo[i] -= Ai / du;  di[i] += Ai / du    # backward difference
    else:
        di[i] -= Ai / du;  up[i] += Ai / du    # forward difference

# Left BC: Dirichlet S=1
lo[0]=0; di[0]=1; up[0]=0
# Right BC: Robin reflecting J=0  =>  dS/du = (A/D)*S
An, Dn = A_tilde[-1], D_tilde[-1]
lo[-1] = -1.0/du;  di[-1] = 1.0/du - An/Dn;  up[-1] = 0.0

# ── Crank-Nicolson matrices ───────────────────────────────────────────────────
th = 0.5
Ad=1-th*DT*di; Au=-th*DT*up; Al=-th*DT*lo
Bd=1+th*DT*di; Bu= th*DT*up; Bl= th*DT*lo
Ad[0]=1; Au[0]=0; Al[0]=0; Bd[0]=0; Bu[0]=0; Bl[0]=0   # left Dirichlet

ab = np.zeros((3, N_GRID))
ab[0, 1:]  = Au[:-1]
ab[1, :]   = Ad
ab[2, :-1] = Al[1:]

# ── Initial condition: log-normal p0, integrate to get S0 ────────────────────
q0  = np.exp(-0.5*((u - np.log(T))/sigma)**2)
q0 /= np.trapezoid(q0, u)

S = np.zeros(N_GRID)
for i in range(N_GRID - 1):
    S[i] = np.trapezoid(q0[i:], u[i:])
S[0] = 1.0

print(f"\nIC: S(0)={S[0]:.4f}, <x>={np.trapezoid(S,x):.5f}")

# ── Diagnostic: x_max and <x> ────────────────────────────────────────────────
def diagnose(Sv):
    """Find x_max (where S crosses 1/N) and mean <x> = int_0^{x_max} S dx."""
    idx = min(np.searchsorted(-Sv, -threshold), N_GRID - 1)
    if 0 < idx < N_GRID-1 and Sv[idx] < threshold < Sv[idx-1]:
        frac = (threshold - Sv[idx-1]) / (Sv[idx] - Sv[idx-1])
        xm   = x[idx-1] * (x[idx]/x[idx-1])**frac
    else:
        xm = x[idx]
    xmean = np.trapezoid(Sv[:idx+1], x[:idx+1])
    return xm, xmean, idx

# ── Time integration ──────────────────────────────────────────────────────────
N_STEPS    = int(round(T_END / DT))
snap_steps = set(round(ts/DT) for ts in SNAP_TIMES)
snaps      = []

t0 = time.time()
print("\nRunning...")
for step in range(N_STEPS + 1):
    if step in snap_steps:
        xm, xmean, _ = diagnose(S)
        snaps.append((step*DT, S.copy(), xm, xmean))
        print(f"  t={step*DT:7.1f}: x_max={xm:.3e}, <x>={xmean:.5f}")

    if step == N_STEPS:
        break

    rhs      = Bd*S + np.r_[Bu[:-1]*S[1:], 0] + np.r_[0, Bl[1:]*S[:-1]]
    rhs[0]   = 1.0
    S        = solve_banded((1, 1), ab, rhs)
    S        = np.maximum(S, 0.0)
    S[0]     = 1.0

print(f"Elapsed: {time.time()-t0:.1f}s")

# ── Analytic steady state ─────────────────────────────────────────────────────
def S_analytic_ss(xv):
    """Analytic steady-state S including radiation cutoff."""
    log_p = (-(a/b)*np.log(B0 + b*xv**2)
             - K/np.sqrt(b*B0)*np.arctan(xv*np.sqrt(b/B0))
             - gamma/(b*(beta-1)) * xv**(beta-1))
    log_p -= log_p.max()
    p  = np.exp(np.clip(log_p, -700, 0))
    uv = np.log(xv)
    norm = np.trapezoid(xv*p, uv)
    p  /= norm
    return np.array([np.trapezoid((xv*p)[i:], uv[i:]) for i in range(len(xv))])

anchor = np.exp(-x1 / T)                          # S_GB(x1) = S_Par(x1), anchor point
x_ss   = np.logspace(np.log10(X_MIN_PLOT*0.5), np.log10(X_CUT*2), 1500)
S_ss   = S_analytic_ss(x_ss)

# ── Plot: 2x3 grid, one panel per snapshot ───────────────────────────────────
PALETTE = ["#4361EE","#3A0CA3","#7209B7","#F72585","#F4A261","#E76F51"]

fig = plt.figure(figsize=(14, 9), facecolor="#0F1117")

for idx, (ts, Ss, xm, xmean) in enumerate(snaps):
    ax    = fig.add_subplot(2, 3, idx + 1)
    color = PALETTE[idx]

    # simulation
    mask  = (x >= X_MIN_PLOT) & (x <= X_CUT*2)
    x_plt = x[mask];  S_plt = Ss[mask]
    vis   = S_plt >= S_MIN_PLOT
    ax.fill_between(x_plt[vis], S_plt[vis], S_MIN_PLOT*0.5,
                    alpha=0.13, color=color)
    ax.plot(x_plt[vis], S_plt[vis], color=color, lw=2.2, zorder=4)

    # analytic steady state
    vis_ss = S_ss >= S_MIN_PLOT
    ax.plot(x_ss[vis_ss], S_ss[vis_ss],
            color="white", lw=1.1, ls=":", alpha=0.55, zorder=5)

    # GB and Pareto references, anchored at x1
    x_ref = np.logspace(np.log10(X_MIN_PLOT), np.log10(X_CUT*1.5), 600)
    S_gb  = np.exp(-x_ref / T)
    S_par = anchor * (x_ref / x1)**(-alpha)
    ax.plot(x_ref[S_gb  >= S_MIN_PLOT], S_gb [S_gb  >= S_MIN_PLOT],
            color="#74C69D", lw=0.9, ls="--", alpha=0.55, zorder=3)
    ax.plot(x_ref[S_par >= S_MIN_PLOT], S_par[S_par >= S_MIN_PLOT],
            color="#FFD166", lw=0.9, ls="--", alpha=0.55, zorder=3)

    ax.axvline(x1,    color="#AAAAAA", lw=0.6, ls=":", alpha=0.35)
    ax.axvline(X_CUT, color="#FF6B9D", lw=0.8, ls="--", alpha=0.5)
    ax.axhline(threshold, color="#AAAAAA", lw=0.4, ls=":", alpha=0.25)

    ax.set_xscale("log"); ax.set_yscale("log")
    ax.set_facecolor("#161B27")
    ax.set_xlim(X_MIN_PLOT, X_CUT*2)
    ax.set_ylim(S_MIN_PLOT*0.4, 2.0)
    ax.set_xlabel("$x$", color="#AAAAAA", fontsize=9)
    ax.set_ylabel("$S(x,t)$", color="#AAAAAA", fontsize=9)
    ax.set_title("$t=0$ (IC)" if ts==0 else f"$t={ts:.0f}\\,\\tau$",
                 color=color, fontsize=10, fontweight="bold", pad=5)
    ax.tick_params(colors="#666666", labelsize=7.5)
    for sp in ax.spines.values(): sp.set_edgecolor("#2A2F3F")
    ax.text(0.97, 0.97,
            f"$x_{{\\rm max}}={xm:.2e}$\n$\\langle x\\rangle={xmean:.3f}$",
            transform=ax.transAxes, ha="right", va="top", color="#AAAAAA",
            fontsize=7.5, bbox=dict(boxstyle="round,pad=0.3",
                                    fc="#1E2433", ec="none", alpha=0.85))

fig.text(0.5, 0.972,
    rf"Evolution of $S(x,t)$:  $\beta={beta}$,  $\alpha={alpha}$,  "
    rf"$T={T}$,  $x_1={x1}$,  $\tau={tau}$,  $\sigma={sigma}$,  "
    rf"$N={N_particles:.0e}$,  $x_{{\rm cut}}={X_CUT:.0f}$",
    ha="center", va="top", color="white", fontsize=12, fontweight="bold")
fig.text(0.5, 0.938,
    rf"Log-normal IC at $x=T=1$.  "
    rf"Snaps at $t=0,\,0.5,\,2,\,8,\,32,\,128\,\tau$.",
    ha="center", va="top", color="#AAAAAA", fontsize=9.5)

fig.legend(handles=[
    Line2D([0],[0], color="white",   lw=1.1, ls=":",  alpha=0.6, label=r"$S_\infty$ (analytic ss)"),
    Line2D([0],[0], color="#74C69D", lw=0.9, ls="--", alpha=0.6, label=r"$S_{\rm GB}=e^{-x/T}$"),
    Line2D([0],[0], color="#FFD166", lw=0.9, ls="--", alpha=0.6, label=r"$S_{\rm Par}\propto x^{-\alpha}$"),
    Line2D([0],[0], color="#FF6B9D", lw=0.8, ls="--", alpha=0.6, label=rf"$x_{{\rm cut}}={X_CUT:.0f}$"),
    Line2D([0],[0], color="#AAAAAA", lw=0.6, ls=":",  alpha=0.4, label=rf"$x_1={x1}$,  $1/N$"),
], loc="lower center", ncol=5, frameon=False,
   fontsize=8.5, labelcolor="white", bbox_to_anchor=(0.5, 0.0))

plt.subplots_adjust(hspace=0.50, wspace=0.35,
                    left=0.07, right=0.97, top=0.90, bottom=0.08)
plt.savefig("gfig_fp_evolution.pdf", bbox_inches="tight", facecolor=fig.get_facecolor())
plt.savefig("fokker_planck_evolution.png",
            dpi=160, bbox_inches="tight", facecolor=fig.get_facecolor())
plt.close()
print("Plot saved: fokker_planck_evolution.png")


==> anc/gfig_fred_pop_labor.py <==
"""
gfig_fred_pop_labor.py
======================
Fetches US Population and Civilian Labor Force growth rates from FRED
and produces gfig_fred_pop_labor.pdf for WP_SM §1.3.

FRED series:
  B230RC0A052NBEA — US Population (annual, BEA, millions)
  CLF16OV         — Civilian Labor Force age 16+ (monthly, BLS, thousands, SA)

Data access: FRED API (https://fred.stlouisfed.org).
A free API key is required: https://fred.stlouisfed.org/docs/api/api_key.html
Set environment variable FRED_API_KEY before running, or pass --key.

NBER recession dates through 2020: https://www.nber.org/research/data/us-business-cycle-expansions-and-contractions

Usage:
    python gfig_fred_pop_labor.py --key YOUR_FRED_API_KEY

Output:
    gfig_fred_pop_labor.pdf  (→ copy to WP_SM/ for LaTeX)
"""

import os
import sys
import argparse
import urllib.request
import json
from collections import defaultdict
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches

FRED_BASE = "https://api.stlouisfed.org/fred/series/observations"

NBER_RECESSIONS = [
    (1929, 1933), (1937, 1938), (1945, 1945), (1948, 1949),
    (1953, 1954), (1957, 1958), (1960, 1961), (1969, 1970),
    (1973, 1975), (1980, 1980), (1981, 1982), (1990, 1991),
    (2001, 2001), (2007, 2009), (2020, 2020),
]

def fetch_fred(series_id, api_key, start="1928-01-01", end="2024-12-31"):
    params = (f"?series_id={series_id}&observation_start={start}"
              f"&observation_end={end}&file_type=json&api_key={api_key}")
    with urllib.request.urlopen(FRED_BASE + params, timeout=20) as r:
        data = json.loads(r.read())
    dates, vals = [], []
    for o in data.get("observations", []):
        try:
            dates.append(o["date"])
            vals.append(float(o["value"]))
        except (ValueError, KeyError):
            pass
    return dates, vals

def annual_pct_change(dates, vals):
    by_year = defaultdict(list)
    for d, v in zip(dates, vals):
        by_year[int(d[:4])].append(v)
    yrs = sorted(by_year)
    avgs = [np.mean(by_year[y]) for y in yrs]
    return yrs[1:], [100*(avgs[i]/avgs[i-1]-1) for i in range(1, len(avgs))]

def make_figure(pop_years, pop_pct, clf_years, clf_pct, outfile="gfig_fred_pop_labor.pdf"):
    fig, ax = plt.subplots(figsize=(9, 4.5))
    for peak, trough in NBER_RECESSIONS:
        ax.axvspan(peak, trough + 0.5, color="#E0E0E0", alpha=0.5, linewidth=0)
    ax.plot(pop_years, pop_pct, color="#2166AC", lw=1.6,
            label="US Population (B230RC0A052NBEA)")
    ax.plot(clf_years, clf_pct, color="#1A9641", lw=1.4, ls="--",
            label="Civilian Labor Force 16+ (CLF16OV)")
    ax.axhline(1.0, color="#888888", lw=0.8, ls=":", alpha=0.7)
    ax.text(1932, 1.12, "1\u2009%\u2009yr\u207b\u00b9",
            fontsize=8, color="#888888", va="bottom")
    ax.set_xlim(1929, 2024)
    ax.set_xlabel("Year", fontsize=10)
    ax.set_ylabel("Annual % change", fontsize=10)
    rec_patch = mpatches.Patch(color="#E0E0E0", alpha=0.8, label="NBER recessions")
    handles, labels = ax.get_legend_handles_labels()
    ax.legend(handles + [rec_patch], labels + ["NBER recessions"],
              fontsize=9, loc="upper right", framealpha=0.9)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    plt.tight_layout()
    plt.savefig(outfile, bbox_inches="tight")
    plt.close()
    print(f"Saved: {outfile}")

if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--key", default=os.environ.get("FRED_API_KEY", ""))
    args = parser.parse_args()
    if not args.key:
        sys.exit("Error: FRED API key required. Set FRED_API_KEY or pass --key.")
    print("Fetching B230RC0A052NBEA (US Population)...")
    pop_d, pop_v = fetch_fred("B230RC0A052NBEA", args.key)
    print("Fetching CLF16OV (Civilian Labor Force)...")
    clf_d, clf_v = fetch_fred("CLF16OV", args.key, start="1947-01-01")
    pop_years, pop_pct = annual_pct_change(pop_d, pop_v)
    clf_years, clf_pct = annual_pct_change(clf_d, clf_v)
    make_figure(pop_years, pop_pct, clf_years, clf_pct)


==> anc/sm_fig21_pareto_owners.py <==
"""
sm_fig21_pareto_owners.py  —  SM Figure 2.1
============================================
Zipf firm sizes + returns scaling → Pareto owner wealth.

Owner total returns: Y_own = s^beta, where beta = 1 + zeta.
Stationary owner wealth distribution: S_own(w) ~ w^{-alpha_w}, alpha_w = 1/beta.

Three panels varying beta (zeta):
  beta=1.0  (zeta=0):    z independent of size,      alpha_w = 1.00
  beta=0.77 (zeta=-0.23): z declines with size        alpha_w = 1.30  ← empirical
  beta=1.2  (zeta=+0.2): z grows (economies of scale) alpha_w = 0.83

Zero free parameters: beta=0.77 from Axtell (2001) predicts alpha_w=1.30,
confirmed by Yakovenko & Rosser (2009). First estimate of zeta ~ -0.23.

Output: sm_fig21_pareto_owners.pdf / .png
"""
import numpy as np
import matplotlib.pyplot as plt

rng = np.random.default_rng(42)

# ── Parameters ────────────────────────────────────────────────────────────────
s0      = 1.0;  s_max = 1.67e8;  N_firms = 500_000

betas    = [1.0,    0.77,   1.2  ]
zetas    = [0.0,   -0.23,   0.2  ]
alpha_ws = [1.0,    1/0.77, 1/1.2]
titles   = [
    r'$\beta=1.0$  ($\zeta=0$)',
    r'$\beta=0.77$  ($\zeta=-0.23$)  [empirical]',
    r'$\beta=1.2$  ($\zeta=+0.2$)',
]
subtitles = [
    r'$z$ indep. of size;  $\alpha_w=1.00$',
    r'$z$ declines with size;  $\alpha_w=1.30$',
    r'$z$ grows with size;  $\alpha_w=0.83$',
]

def sample_zipf(n, rng):
    u = rng.uniform(0, 1, n)
    return 1.0 / (1/s0 - u*(1/s0 - 1/s_max))

print(f"Sampling {N_firms} Zipf firms...")
firms = sample_zipf(N_firms, rng)
print(f"  Mean size: {firms.mean():.1f},  max: {firms.max():.2e}")

beta_max = max(betas)
x_min = 0.8;  x_max = s_max**beta_max * 1.5

# ── Plot ──────────────────────────────────────────────────────────────────────
fig, axes = plt.subplots(1, 3, figsize=(13, 5.0), sharey=True)
colors = ['#d6604d', '#f4a582', '#b2182b']

for ax, (beta, zeta, alpha_w, title, subtitle, col) in zip(
        axes, zip(betas, zetas, alpha_ws, titles, subtitles, colors)):

    wealth   = firms**beta
    w_sorted = np.sort(wealth)
    S_own    = 1 - np.arange(1, N_firms+1) / N_firms

    w_ref = np.logspace(0, np.log10(x_max*0.9), 500)
    S_ref = w_ref**(-alpha_w)   # w_min = s0^beta = 1

    mask   = (S_own > 3e-6) & (w_sorted > 1.05)
    mask_r = (w_ref >= 1.0) & (S_ref > 3e-6)

    ax.loglog(w_sorted[mask], S_own[mask], '.',
              color=col, markersize=0.9, alpha=0.35, rasterized=True,
              label='MC simulation')
    ax.loglog(w_ref[mask_r], S_ref[mask_r], 'k-', lw=1.2,
              label=f'Pareto: $S\\sim w^{{-{alpha_w:.2f}}}$')

    ax.set_xlabel(r'owner wealth $w = s^{\,\beta}$', fontsize=11)
    ax.set_title(title + '\n' + subtitle, fontsize=9.5)
    ax.set_xlim(x_min, x_max);  ax.set_ylim(3e-6, 1.5)
    ax.legend(fontsize=9, loc='upper right')
    print(f"  beta={beta}: alpha_w={alpha_w:.3f}, w_max={w_sorted[-1]:.2e}")

axes[0].set_ylabel(r'$S_{\rm own}(w) = P(W > w)$', fontsize=12)
fig.tight_layout()
fig.savefig('sm_fig21_pareto_owners.pdf', bbox_inches='tight', dpi=200)
fig.savefig('sm_fig21_pareto_owners.png', bbox_inches='tight', dpi=150)
print("Saved sm_fig21_pareto_owners.pdf/.png")


==> anc/sm_fig31_gibrat_zipf.py <==
"""
sm_fig31_gibrat_zipf.py  —  SM Figure 3.1
==========================================
Gibrat multiplicative diffusion + birth-death boundary conditions → Zipf.

Three qualitatively different initial conditions all converge to the
analytic Zipf stationary distribution S_inf(s) = s0/s (alpha_s = 1).

Physics:
  Log-size u = ln(s/s0). Survival-function (S-equation):
    dS/dt = b*dS/du + b*d²S/du²    (A_tilde = D_tilde = b)
  BCs: S(s0)=1 (birth source), S(s_max)=0 (labor force ceiling).
  Stationary NESS: b*dS/du + b*d²S/du² = 0  =>  S_inf = s0/s  (Zipf).

Numerics:
  Crank-Nicolson, central differencing (Pe = A*du/b = 0.05 << 1).

Physical units:
  kappa = 0.10/yr (US BDS), b = kappa²/2 = 0.005/yr, tau = 1/kappa = 10yr.
  s_max = 1.67e8 (US civilian labor force).
  Normalized b=tau=1 for display; snapshots labeled in units of tau.

Output: sm_fig31_gibrat_zipf.pdf / .png
"""
import numpy as np
from scipy.linalg import solve_banded
import matplotlib.pyplot as plt
import matplotlib as mpl
import time

# ── Parameters ────────────────────────────────────────────────────────────────
b        = 1.0;  tau = 1.0;  A = +b
s0       = 1.0;  s_max = 1.67e8;  s_gov = 2.2e7
SNAP_TAU = [0, 1, 10, 30];  T_END = 30*tau;  DT = 0.05;  du = 0.05

u_min = np.log(s0);  u_max = np.log(s_max)
u = np.arange(u_min, u_max + du/2, du);  N = len(u);  s = np.exp(u)
Pe = A * du / b
print(f"Grid: N={N}, du={du}, Pe={Pe:.3f} << 1 (central differencing)")
print(f"Physical: kappa=0.10/yr, b=0.005/yr, tau=10yr")
print(f"Domain: s in [{s0:.0f}, {s_max:.2e}] ({(u_max-u_min)/np.log(10):.1f} decades)")

# Stationary solution
L     = u_max - u_min
S_inf = (np.exp(-(u-u_min)) - np.exp(-L)) / (1 - np.exp(-L))

# Crank-Nicolson matrices (central differencing)
ra_c = A*DT/(4*du);  rd_c = b*DT/(2*du**2)
ab = np.zeros((3, N))
ab[1, 1:-1] = 1 + 2*rd_c
ab[0, 2:]   = -(ra_c + rd_c)
ab[2, :-2]  =   ra_c - rd_c
ab[1,0]=1; ab[0,1]=0; ab[1,-1]=1; ab[2,-2]=0

def rhs(S):
    r = np.zeros(N)
    r[1:-1] = (S[1:-1]
               + ra_c*(S[2:]-S[:-2])
               + rd_c*(S[2:]-2*S[1:-1]+S[:-2]))
    r[0] = 1.0;  r[-1] = 0.0
    return r

# Initial conditions
ICs = {
    'Initial: delta at $s_0=1$':
        np.exp(-((u-u_min-0.3)**2)/(2*0.25**2)),
    'Initial: power law ($\\alpha_s=0.3$)':
        np.exp(-0.3*(u-u_min)),
    'Initial: uniform in $\\ln s$':
        np.linspace(1, 0, N),
}
for k in ICs:
    v = np.clip(ICs[k], 0, None)
    if v[0] > 0: v /= v[0]
    v[0]=1.0; v[-1]=0.0; ICs[k]=v

# ── Integrate and plot ────────────────────────────────────────────────────────
fig, axes = plt.subplots(1, 3, figsize=(12, 4.5), sharey=True)
colors = mpl.colormaps['Blues'](np.linspace(0.3, 0.95, len(SNAP_TAU)))
snap_abs = [t*tau for t in SNAP_TAU]

for ax, (name, S0) in zip(axes, ICs.items()):
    S = S0.copy();  snaps = [(0.0, S.copy())];  t=0.0;  si=1
    t0 = time.time()
    for _ in range(int(T_END/DT)+1):
        S = np.clip(solve_banded((1,1), ab, rhs(S)), 0, 1)
        t += DT
        if si < len(snap_abs) and t >= snap_abs[si]-DT/2:
            snaps.append((t, S.copy()));  si += 1
            if si >= len(snap_abs): break
    print(f"  {name}: {time.time()-t0:.1f}s, {len(snaps)} snapshots")

    for i, (ts, Ss) in enumerate(snaps):
        mask = (Ss > 5e-6) & (s > s0*1.05)
        ax.loglog(s[mask], Ss[mask], color=colors[i], lw=1.5,
                  label=f'$t={SNAP_TAU[i]}\\,\\tau$')

    mask_r = (s > s0*1.05) & (S_inf > 5e-6)
    ax.loglog(s[mask_r], S_inf[mask_r], 'r--', lw=2.0,
              label=r'$S_\infty=s_0/s$ (Zipf)', zorder=5)
    ax.axvline(s_gov, color='#555555', lw=1.2, ls='--', alpha=0.8)
    ax.text(s_gov*1.5, 8e-6, 'US govt\n$2.2{\\times}10^7$',
            fontsize=8, color='gray', va='bottom')
    ax.set_xlabel(r'firm size $s$ (employees)', fontsize=12)
    ax.set_title(name, fontsize=11)
    ax.set_xlim(s0, s_max);  ax.set_ylim(5e-6, 2)
    ax.legend(fontsize=10, loc='upper right')

axes[0].set_ylabel(r'$S_f(s,t) = P(S > s)$', fontsize=12)
fig.tight_layout()
fig.savefig('sm_fig31_gibrat_zipf.pdf', bbox_inches='tight', dpi=200)
fig.savefig('sm_fig31_gibrat_zipf.png', bbox_inches='tight', dpi=150)
print("Saved sm_fig31_gibrat_zipf.pdf/.png")

